Line defect correlators in fermionic CFTs

Scalar-fermion models, such as the Gross-Neveu-Yukawa model, admit natural $1d$ defects given by the exponential of a scalar field integrated along a straight line. In $4-\varepsilon$ dimensions the defect coupling is weakly relevant and the setup defines a non-trivial interacting defect CFT. In this work we study correlation functions on these defect CFTs to order $\varepsilon$. We focus on $1d$ correlators constrained to the line, which include canonical operators like the displacement and the one-dimensional analog of the spin field. These results give access to perturbative CFT data that can be used as input in the numerical bootstrap. We also consider local operators outside the line, in particular two-point functions of scalars whose dynamics are non-trivial due to the presence of the defect.

==> anc/additional_results.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*One - point function coefficients*)


(* ::Subsection::Closed:: *)
(*Subscript[a, \[Phi]]^2 to O(\[Epsilon])*)


a\[Phi]Sq = -(((-4+NN) (8+NN))/(2 \[Kappa]2))+(\[Epsilon] ((-4+NN) (8+NN)^2 \[Kappa]2 (-10 (8+NN) (179+50 NN) (41+67 NN) (-418992+NN (-2540890+NN (1190609+NN (-131890+NN (-3025+688 NN)))))-2 (
25929089472+NN (55647962648+NN (41249229878+NN (-154981285+NN (-4760125482+NN (-328559453+2 NN (49632611+5762000 NN))))))) \[Kappa]2-423 (1+3 NN) (4616+1567 NN) (
-946+NN (-1073+24 NN (5+NN))) \[Kappa]2^2)+47 \[Kappa]1^3 (-1440 (-4+NN)^2 (8+NN)^3 (41+67 NN) (4616+1567 NN)+40 (-4+NN) (8+NN)^2 (41+67 NN) (414432+3 NN (87908+5 NN (2977+40 NN)
)-(8+NN) (4616+1567 NN) \[Pi]^2) \[Kappa]2-3 (8+NN) (-217176448+NN (-210976304+NN (-2769308+NN (32101273+NN (7706375+472472 NN))))) \[Kappa]2^2+90 (-3+NN) (-2+NN) (-1+NN) (
4616+1567 NN) \[Kappa]2^3)+\[Kappa]1^2 (2012916807106560 NN-292422093373440 NN^2-351379763527680 NN^3+22492478822400 NN^4+18186312291840 NN^5+74716283520 NN^6-331642896480 NN^7
+10706780487680 NN \[Kappa]2+45842689597440 NN^2 \[Kappa]2+3751727426560 NN^3 \[Kappa]2-5233691868160 NN^4 \[Kappa]2-392396908800 NN^5 \[Kappa]2+12773266160 NN^7 \[Kappa]2-23048000 NN^9 \[Kappa]2-592137960 NN^7 \[Pi]^2 \[Kappa]2
+728681021440 \[Pi]^2 (-12+\[Kappa]2) \[Kappa]2+75745606016 NN \[Kappa]2^2-3125485510512 NN^2 \[Kappa]2^2-1224454707814 NN^3 \[Kappa]2^2+6871577743 NN^4 \[Kappa]2^2+24215300672 NN^5 \[Kappa]2^2-512433048 NN^7 \[Kappa]2^2
-122908098240 NN \[Kappa]2^3-62264747232 NN^2 \[Kappa]2^3-13083851916 NN^3 \[Kappa]2^3-4273882443 NN^4 \[Kappa]2^3-753712821 NN^5 \[Kappa]2^3-47724552 NN^6 \[Kappa]2^3+92405760 NN \[Pi]^2 \[Kappa]2 (-174931+16549 \[Kappa]2)-322437120 (
-3905136+28103 \[Kappa]2)+17326080 NN^2 \[Pi]^2 \[Kappa]2 (-116036+31735 \[Kappa]2)-601600 NN^3 \[Pi]^2 \[Kappa]2 (-3220620+39893 \[Kappa]2)-1880 NN^6 \[Pi]^2 \[Kappa]2 (6160029+104989 \[Kappa]2)-16920 NN^5 \[Pi]^2 \[Kappa]2 (2615128+274811 \[Kappa]2
)-112800 NN^4 \[Pi]^2 \[Kappa]2 (-2909428+295643 \[Kappa]2)-217 NN^6 \[Kappa]2 (-612886960+6130913 \[Kappa]2)+4608 \[Kappa]2^2 (-33201722+6427203 \[Kappa]2)-160 NN^8 (133231041+\[Kappa]2 (1307349+144050 \[Kappa]2)
)+5640 (-4+NN)^2 (8+NN)^2 (41+67 NN) (4616+1567 NN) (48+6 NN-\[Kappa]2) \[Kappa]2 Log[4])-\[Kappa]1 (4528337615585280 NN-2121736787066880 NN^2-742064640491520 NN^3+294233119211520 NN^4
+33501846896640 NN^5-11924964771840 NN^6-934191912960 NN^7+164250020160 NN^8-376219903431680 NN \[Kappa]2+20436728823680 NN^2 \[Kappa]2-3250569756400 NN^3 \[Kappa]2-9757544260180 NN^4 \[Kappa]2
+4033420897850 NN^5 \[Kappa]2+542886197810 NN^6 \[Kappa]2-112502441830 NN^7 \[Kappa]2-9650068870 NN^8 \[Kappa]2+46096000 NN^10 \[Kappa]2+394758640 NN^8 \[Pi]^2 \[Kappa]2+2914724085760 \[Pi]^2 (-8+\[Kappa]2) \[Kappa]2
+30786577286656 NN \[Kappa]2^2-11863512561088 NN^2 \[Kappa]2^2-4122307239512 NN^3 \[Kappa]2^2+1302904915054 NN^4 \[Kappa]2^2+67352628539 NN^5 \[Kappa]2^2-43952964017 NN^6 \[Kappa]2^2+951918352 NN^7 \[Kappa]2^2+920920940 NN^8 \[Kappa]2^2
-2472042519168 NN \[Kappa]2^3-824339234832 NN^2 \[Kappa]2^3-39669921642 NN^3 \[Kappa]2^3-498617031 NN^4 \[Kappa]2^3+4272847080 NN^5 \[Kappa]2^3+1284048225 NN^6 \[Kappa]2^3+95449104 NN^7 \[Kappa]2^3+1639360 NN^5 \[Pi]^2 \[Kappa]2 (-205436+8997 \[Kappa]2
)+7700480 NN^2 \[Pi]^2 \[Kappa]2 (703232+87027 \[Kappa]2)+1880 NN^7 \[Pi]^2 \[Kappa]2 (3266774+104989 \[Kappa]2)+30801920 NN \[Pi]^2 \[Kappa]2 (-1210192+174931 \[Kappa]2)-150400 NN^4 \[Pi]^2 \[Kappa]2 (2769464+727357 \[Kappa]2)-481280 NN^3 \[Pi]^2 \[Kappa]2 (
-13520264+1341925 \[Kappa]2)+1880 NN^6 \[Pi]^2 \[Kappa]2 (-735976+2053343 \[Kappa]2)-15114240 (-222158848+15676573 \[Kappa]2)-3072 \[Kappa]2^2 (-6504769228+264600083 \[Kappa]2)+20 NN^9 (710565552+\[Kappa]2 (
37049509+2304800 \[Kappa]2))-1410 (-4+NN)^2 (8+NN)^2 (41+67 NN) (4616+1567 NN) \[Kappa]2 (24 (-4+NN) (8+NN)-8 (-4+NN) \[Kappa]2-\[Kappa]2^2) Log[4])))/(5640 (8+NN) (41+67 NN) (4616+1567 NN) \[Kappa]1^2 \[Kappa]2^2 (
24 (8+NN) (-4+NN+\[Kappa]1)-4 (-8+2 NN+\[Kappa]1) \[Kappa]2-\[Kappa]2^2));


(* ::Subsection::Closed:: *)
(*Subscript[a, \[Phi]^2]^2 to O(\[Epsilon])*)


a\[Phi]2Sq = -(((-4+NN) (8+NN))/(2 Sqrt[2] Sqrt[NN] \[Kappa]2))+1/(5640 Sqrt[2] Sqrt[NN] \[Kappa]1^2 \[Kappa]2^2) \[Epsilon] (-(((-4+NN) (8+NN)^2 \[Kappa]2 (10 (8+NN) (179+50 NN) (41+67 NN) (-418992+NN (-2540890+NN (1190609+NN (-131890+NN (-3025+688 NN
)))))+2 (25929089472+NN (55647962648+NN (41249229878+NN (-154981285+NN (-4760125482+NN (-328559453+2 NN (49632611+5762000 NN))))))) \[Kappa]2+423 (1+3 NN) (4616+1567 NN) (
-946+NN (-1073+24 NN (5+NN))) \[Kappa]2^2)+47 \[Kappa]1^3 (1440 (-4+NN)^2 (8+NN)^3 (41+67 NN) (4616+1567 NN)-40 (-4+NN) (8+NN)^2 (41+67 NN) (414432+3 NN (87908+5 NN (2977+40 NN))-(8+NN) (
4616+1567 NN) \[Pi]^2) \[Kappa]2+3 (8+NN) (-217176448+NN (-210976304+NN (-2769308+NN (32101273+NN (7706375+472472 NN))))) \[Kappa]2^2-90 (-3+NN) (-2+NN) (-1+NN) (4616+1567 NN) \[Kappa]2^3)+\[Kappa]1^2 (
203040 (-4+NN)^3 (8+NN)^3 (41+67 NN) (4616+1567 NN)+40 (-4+NN) (8+NN)^2 (41+67 NN) (-21583104+2 NN (30386000+NN (4434404+NN (-2222871+2 NN (-7603+2150 NN))))+141 (-4+NN
) (8+NN) (4616+1567 NN) \[Pi]^2) \[Kappa]2+(8+NN) (224065729152+469470606464 NN+638323844126 NN^2+105547907521 NN^3-30841851328 NN^4-3070398143 NN^5+328049048 NN^6+23048000 NN^7+1880 (
-4+NN) (8+NN)^2 (41+67 NN) (4616+1567 NN) \[Pi]^2) \[Kappa]2^2+141 (4616+1567 NN) (-97984+NN (98848+NN (-924+NN (20029+NN (4115+216 NN))))) \[Kappa]2^3)+\[Kappa]1 (135360 (-4+NN)^4 (8+NN)^3 (41+67 NN
) (4616+1567 NN)+10 (-4+NN) (8+NN)^2 (41+67 NN) (2257426512-104553086 NN+81962223 NN^2+73868732 NN^3-17913151 NN^4+238254 NN^5+68800 NN^6+376 (-4+NN)^2 (8+NN) (4616+1567 NN) \[Pi]^2
) \[Kappa]2+(-4+NN) (8+NN) (-419516308608-558808439744 NN+467359053202 NN^2+125480273423 NN^3-35285577065 NN^4-2295571288 NN^5+736536940 NN^6+46096000 NN^7+1880 (-4+NN) (8+NN)^2 (
41+67 NN) (4616+1567 NN) \[Pi]^2) \[Kappa]2^2+141 (4616+1567 NN) (-829056+NN (-2635616+NN (-114070+NN (-145197+NN (12968+NN (7219+432 NN)))))) \[Kappa]2^3+705 (-4+NN) (2+NN) (8+NN) (
41+67 NN) (4616+1567 NN) \[Kappa]2^4))/((8+NN) (41+67 NN) (4616+1567 NN) (24 (8+NN) (-4+NN+\[Kappa]1)-4 (-8+2 NN+\[Kappa]1) \[Kappa]2-\[Kappa]2^2)))+1410 (-4+NN) \[Kappa]1 \[Kappa]2 (16 (8+NN) (-4+NN+\[Kappa]1)+(2+NN) \[Kappa]2
) Log[2]-1410 (-4+NN) (8+NN) \[Kappa]1 (-28+7 NN+8 \[Kappa]1) \[Kappa]2 Log[4]);


(* ::Subsection::Closed:: *)
(*Subscript[a, T]^2 to O(\[Epsilon])*)


aTSq = -(((-4+NN) (8+NN))/(2 Sqrt[2] \[Kappa]2))+1/(5640 Sqrt[2] \[Kappa]1^2 \[Kappa]2^2) \[Epsilon] (-(((-4+NN) (8+NN)^2 \[Kappa]2 (10 (8+NN) (179+50 NN) (41+67 NN) (-418992+NN (-2540890+NN (1190609+NN (-131890+NN (-3025+688 NN))))
)+2 (25929089472+NN (55647962648+NN (41249229878+NN (-154981285+NN (-4760125482+NN (-328559453+2 NN (49632611+5762000 NN))))))) \[Kappa]2+423 (1+3 NN) (4616+1567 NN) (
-946+NN (-1073+24 NN (5+NN))) \[Kappa]2^2)+47 \[Kappa]1^3 (1440 (-4+NN)^2 (8+NN)^3 (41+67 NN) (4616+1567 NN)-40 (-4+NN) (8+NN)^2 (41+67 NN) (414432+3 NN (87908+5 NN (2977+40 NN))-(8+NN) (
4616+1567 NN) \[Pi]^2) \[Kappa]2+3 (8+NN) (-217176448+NN (-210976304+NN (-2769308+NN (32101273+NN (7706375+472472 NN))))) \[Kappa]2^2-90 (-3+NN) (-2+NN) (-1+NN) (4616+1567 NN) \[Kappa]2^3)+\[Kappa]1^2 (
203040 (-4+NN)^3 (8+NN)^3 (41+67 NN) (4616+1567 NN)+40 (-4+NN) (8+NN)^2 (41+67 NN) (-21583104+2 NN (30386000+NN (4434404+NN (-2222871+2 NN (-7603+2150 NN))))+141 (-4+NN
) (8+NN) (4616+1567 NN) \[Pi]^2) \[Kappa]2+(8+NN) (224065729152+366999837824 NN+448894562846 NN^2+77184640801 NN^3-17416254328 NN^4-1293984263 NN^5+328049048 NN^6+23048000 NN^7+1880 (
-4+NN) (8+NN)^2 (41+67 NN) (4616+1567 NN) \[Pi]^2) \[Kappa]2^2+141 (4616+1567 NN) (-97984+NN (125088+NN (38676+NN (13849+3 NN (925+72 NN))))) \[Kappa]2^3)+\[Kappa]1 (135360 (-4+NN)^4 (8+NN)^3 (
41+67 NN) (4616+1567 NN)+10 (-4+NN) (8+NN)^2 (41+67 NN) (2257426512-104553086 NN+81962223 NN^2+73868732 NN^3-17913151 NN^4+238254 NN^5+68800 NN^6+376 (-4+NN)^2 (8+NN) (
4616+1567 NN) \[Pi]^2) \[Kappa]2+(-4+NN) (8+NN) (-419516308608-661279208384 NN+277929771922 NN^2+97117006703 NN^3-21859980065 NN^4-519157408 NN^5+736536940 NN^6+46096000 NN^7+1880 (-4+NN
) (8+NN)^2 (41+67 NN) (4616+1567 NN) \[Pi]^2) \[Kappa]2^2+423 (4616+1567 NN) (-276352+NN (-948512+NN (-126130+NN (-5519+NN (3776+NN (1513+144 NN)))))) \[Kappa]2^3+1410 (-4+NN) (8+NN) (
41+67 NN) (4616+1567 NN) \[Kappa]2^4))/((8+NN) (41+67 NN) (4616+1567 NN) (24 (8+NN) (-4+NN+\[Kappa]1)-4 (-8+2 NN+\[Kappa]1) \[Kappa]2-\[Kappa]2^2)))+2820 (-4+NN) \[Kappa]1 \[Kappa]2 (8 (8+NN) (-4+NN+\[Kappa]1)+\[Kappa]2) Log[2
]-1410 (-4+NN) (8+NN) \[Kappa]1 (-28+7 NN+8 \[Kappa]1) \[Kappa]2 Log[4]);


(* ::Section:: *)
(*Renormalization of  \!\(\*OverscriptBox[\(\[Phi]\), \(^\)]\)^2*)


(* ::Subsection::Closed:: *)
(* Renormalization matrix Subscript[Z, s]*)


Zs = \!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
FractionBox[
RowBox[{"\[Epsilon]", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{
RowBox[{"-", "16"}], " ", 
SuperscriptBox["NN", "4"]}], "-", 
RowBox[{"8", " ", 
SuperscriptBox["NN", "3"], " ", 
RowBox[{"(", 
RowBox[{"16", "+", "\[Kappa]2"}], ")"}]}], "+", 
RowBox[{"4", " ", "\[Kappa]2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "128"}], "+", "\[Kappa]3"}], ")"}]}], "+", 
RowBox[{"NN", " ", "\[Kappa]2", " ", 
RowBox[{"(", 
RowBox[{"320", "+", "\[Kappa]3"}], ")"}]}], "-", 
RowBox[{
SuperscriptBox["NN", "2"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "768"}], "+", 
RowBox[{"16", " ", "\[Kappa]2"}], "+", 
SuperscriptBox["\[Kappa]2", "2"], "+", 
RowBox[{"4", " ", "\[Kappa]3"}]}], ")"}]}], "+", 
RowBox[{"4", " ", "NN", " ", 
RowBox[{"(", 
RowBox[{"1024", "-", 
RowBox[{"4", " ", "\[Kappa]3"}], "+", 
RowBox[{"\[Kappa]1", " ", "\[Kappa]3"}]}], ")"}]}], "+", 
RowBox[{"32", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "512"}], "+", 
RowBox[{"4", " ", "\[Kappa]3"}], "+", 
RowBox[{"\[Kappa]1", " ", "\[Kappa]3"}]}], ")"}]}]}], ")"}]}], 
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{"8", "+", "NN"}], ")"}], " ", "\[Kappa]1", " ", "\[Kappa]3"}]], "0"},
{"0", 
FractionBox[
RowBox[{"\[Epsilon]", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"16", " ", 
SuperscriptBox["NN", "4"]}], "+", 
RowBox[{"8", " ", 
SuperscriptBox["NN", "3"], " ", 
RowBox[{"(", 
RowBox[{"16", "+", "\[Kappa]2"}], ")"}]}], "+", 
RowBox[{
SuperscriptBox["NN", "2"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"16", " ", "\[Kappa]2"}], "+", 
SuperscriptBox["\[Kappa]2", "2"], "-", 
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{"192", "+", "\[Kappa]3"}], ")"}]}]}], ")"}]}], "+", 
RowBox[{"NN", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"\[Kappa]2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "320"}], "+", "\[Kappa]3"}], ")"}]}], "+", 
RowBox[{"4", " ", "\[Kappa]1", " ", "\[Kappa]3"}], "-", 
RowBox[{"16", " ", 
RowBox[{"(", 
RowBox[{"256", "+", "\[Kappa]3"}], ")"}]}]}], ")"}]}], "+", 
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"\[Kappa]2", " ", 
RowBox[{"(", 
RowBox[{"128", "+", "\[Kappa]3"}], ")"}]}], "+", 
RowBox[{"8", " ", 
RowBox[{"(", 
RowBox[{"512", "+", 
RowBox[{"4", " ", "\[Kappa]3"}], "+", 
RowBox[{"\[Kappa]1", " ", "\[Kappa]3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{"8", "+", "NN"}], ")"}], " ", "\[Kappa]1", " ", "\[Kappa]3"}]]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);

